Covering Tours and Cycle Covers with Turn Costs: Hardness and Approximation

We investigate a variety of problems of finding tours and cycle covers with minimum turn cost. Questions of this type have been studied in the past, with complexity and approximation results as well as open problems dating back to work by Arkin et al. in 2001. A wide spectrum of practical applications have renewed the interest in these questions, and spawned variants: for full coverage, every point has to be covered, for subset coverage, specific points have to be covered, and for penalty coverage, points may be left uncovered by incurring an individual penalty. We make a number of contributions. We first show that finding a minimum-turn (full) cycle cover is NP-hard even in 2-dimensional grid graphs, solving the long-standing open Problem 53 in The Open Problems Project edited by Demaine, Mitchell and O'Rourke. We also prove NP-hardness of finding a subset cycle cover of minimum turn cost in thin grid graphs, for which Arkin et al. gave a polynomial-time algorithm for full coverage; this shows that their boundary techniques cannot be applied to compute exact solutions for subset and penalty variants. On the positive side, we establish the first constant-factor approximation algorithms for all considered subset and penalty problem variants, making use of LP/IP techniques. For full coverage in more general grid graphs (e.g., hexagonal grids), our approximation factors are better than the combinatorial ones of Arkin et al. Our approach can also be extended to other geometric variants, such as scenarios with obstacles and linear combinations of turn and distance costs.

==> makefile_utils.py <==
import json
import os
import argparse
import re
import subprocess
from sys import platform
import tempfile

PACKAGE_RECOMMENDATIONS = {
    'nag': "Add '\\RequirePackage[l2tabu, orthodox]{nag}' to the very beginning of your" +
           " main file. It warns you from commands, classes, and packages that are" +
           " outdated and superseded.",
    'graphicx': "Good for figures",
    'onlyamsmath': "Add '\\usepackage[all,warning]{onlyamsmath}' to be automatically" +
                   " warned of bad math environments like 'eqnarray'.",
    'microtype': "Add '\\usepackege{microtype}' to get nicer output."
}


class CommandFailedException(Exception):

    def __init__(self, code):
        self.code = code


class ExecutableFetcher:
    def __init__(self):
        self._history = dict()

    def _check_and_extend_path(self, path, name):
        if os.path.exists(path):
            if os.path.isdir(path):
                path = os.path.join(path, name)
            if os.path.isfile(path):
                self._history[name] = path
                return path
        return None

    def _find_in_alternative_paths(self, name, alternative_paths):
        if not alternative_paths:
            alternative_paths = []
        for p in alternative_paths:
            path = self._check_and_extend_path(p, name)
            if path:
                self._history[name] = path
                return path

    def find(self, name: str, alternative_paths=None, on_failure=None):
        if name in self._history:
            return self._history[name]
        which = os.popen('which ' + name).read()
        if which and "not found" not in which:
            return name
        else:  # brute force
            path = self._find_in_alternative_paths(name, alternative_paths)
            if path:
                return path
        if on_failure:
            on_failure()
        else:
            print("Error: Could not find", name,
                  "on your system. Please install and rerun.")
            raise CommandFailedException(1)

    def print_homebrew_info_if_osx(self, brew_command):
        if platform == "darwin":
            print("If you are using Homebrew, you can install it by ",
                  "'" + brew_command + "'.")
            print("Macport users probably have similar opportunities.")
            print(
                "The usage of Homebrew is common and recommended among developers on OS X.")
            print("For information on Homebrew visit https://brew.sh/")

    def print_ipe_installation_message(self):
        print("If this message is shown, no proper installation of Ipe has been found on",
              "your system. Please install Ipe first. You can do so by downloading the",
              "install from the official webpage http://ipe.otfried.org/.")
        print("Ipe should also be available via your package manager.")
        self.print_homebrew_info_if_osx("brew install ipe")
        raise CommandFailedException(1)

    def find_iperender(self):
        ipe = self.find(name='iperender',
                        alternative_paths=[
                            "/Applications/Ipe.app/Contents/MacOS/iperender"],
                        on_failure=self.print_ipe_installation_message)
        return ipe

    def print_inkscape_installation_message(self):
        print(
            "If this message is shown, no proper installation of Inkscape could be found",
            "on you system.Please install Inkscape first.",
            "Linux users can simply use their package manager.",
            "For MAC OS user, the installation can be more troublesome.",
            "The easiest way is via 'brew cask install inkscape'.",
            "Possibly you also have to install 'brew cask install xquartz'.")
        raise CommandFailedException(1)

    def find_inkscape(self):
        return self.find('inkscape', alternative_paths=[
            "/Applications/Inkscape.app/Contents/Resources/bin/inkscape"],
                         on_failure=self.print_inkscape_installation_message)

    def print_languagetool_installation_message(self):
        print(
            "If this message is shown, no proper installation of 'languagetool' could be",
            "fount on your computer. Please install the desktop version of languagetool",
            "first. https://www.languagetool.org/.")
        self.print_homebrew_info_if_osx('brew install languagetool')
        raise CommandFailedException(1)

    def find_languagetool(self):
        languagetool = self.find('languagetool',
                                 on_failure=self.print_languagetool_installation_message)
        return languagetool

    def on_diction_not_found(self):
        print("Could not find the tool 'diction' on your system. Please install.")
        print("https://www.gnu.org/software/diction/")
        print("This tool is already some years old but it still works quite well.")
        print("You might find it in your package manager's repository.")
        self.print_homebrew_info_if_osx("brew install diction")

    def find_diction(self):
        return self.find("diction", on_failure=self.on_diction_not_found)

    def on_aspell_not_found(self):
        print("Please install `aspell` to continue.",
              "This should be possible with nearly all package manangers.",
              "On OS X with Homebrew for example via `brew install aspell`")
        raise CommandFailedException(1)

    def find_aspell(self):
        return self.find("aspell", on_failure=self.on_aspell_not_found)


EXECUTABLE_FETCHER = ExecutableFetcher()


def execute(command: str, message_on_error: str = "Failed.", quiet=False):
    if not quiet:
        print('\33[34m' + command + '\33[0m')
    s = os.system(command)
    if s:
        print(message_on_error)
        raise CommandFailedException(s)


def execute_and_collect_output(command, print_command=False):
    if print_command:
        print('\33[34m' + command + '\33[0m')
    proc = subprocess.Popen(command,
                            shell=True,
                            stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT)
    stdout, stderr = proc.communicate()
    return stdout, stderr, proc.returncode


class PrintFrame:
    def __init__(self, header):
        self.header = header

    def __enter__(self):
        print("====================================")
        print(self.header)
        print("====================================")

    def __exit__(self, exc_type, exc_val, exc_tb):
        print("------------------------------------")


def find_files(file_extension, root=".", only_figures_folders=False):
    for root, dirs, files in os.walk(root):
        if not only_figures_folders or "figures" in root:
            filtered_files = (f for f in files if
                              os.path.splitext(f)[-1].lower() == file_extension.lower())
            for file in filtered_files:
                path = os.path.join(root, file)
                yield path


def convert_all_ipe_to_pdf(root="."):
    for ipe_file in find_files(root=root, file_extension=".ipe",
                               only_figures_folders=True):
        pdf_path = os.path.splitext(ipe_file)[0] + ".pdf"
        if is_file_outdated(file=pdf_path, reference=ipe_file):
            convert_ipe_to_pdf(path=ipe_file, target=pdf_path)


def is_file_outdated(file, reference):
    if not os.path.exists(file):
        return True
    return os.path.getmtime(file) < os.path.getmtime(reference)


def convert_ipe_to_pdf(path, target):
    ipe = EXECUTABLE_FETCHER.find_iperender()
    command = ipe + " -pdf " + path + " " + target
    execute(command, "Convert ipe to pdf failed.")


def convert_all_svg_to_pdf(root="."):
    for svg_file in find_files(root=root, file_extension=".svg",
                               only_figures_folders=True):
        pdf_path = os.path.splitext(svg_file)[0] + ".pdf"
        if is_file_outdated(file=pdf_path, reference=svg_file):
            convert_svg_to_pdf(path=svg_file, target=pdf_path)


def check_pdf_for_bad_fonts(path):
    pdffonts = os.popen('pdffonts ' + path).read()
    if "Type 3" in pdffonts:
        return False
    return True


def convert_text_to_path_workaround(path):
    path = os.path.abspath(path)  # inkscape can have problems with relative paths
    inkscape = EXECUTABLE_FETCHER.find_inkscape()
    command = inkscape + " " + path + " --export-text-to-path --export-pdf=" + path
    execute(command, message_on_error="Could not convert text to path.")


def convert_svg_to_pdf(path, target):
    path = os.path.abspath(path)  # inkscape can have problems with relative paths
    target = os.path.abspath(target)
    inkscape = EXECUTABLE_FETCHER.find_inkscape()
    command = inkscape + " --without-gui --export-pdf=" + target + " " + path
    execute(command, "Convert svg to pdf failed.")


def embed_all_fonts_in_pdfs(root=".", fix=False):
    for pdf in find_files(file_extension=".pdf", root=root, only_figures_folders=True):
        if not check_pdf_for_bad_fonts(pdf):
            print("Problem detected in ", pdf)
            if fix:
                print("Fixing by converting text to path. This is a workaround and",
                      "text in the images is no longer detected as text.",
                      "Try to avoid this!")
                convert_text_to_path_workaround(pdf)


def check_grammar(main_file: str, lang: str):
    lang_code = {"en_US": "en-US", "de_DE": "de-DE"}
    with PrintFrame("Grammar Check"):
        languagetool = EXECUTABLE_FETCHER.find_languagetool()
        file = tempfile.NamedTemporaryFile()
        execute("detex " + main_file + " > " + file.name)
        execute(languagetool + " --json -l " + lang_code[lang] + " --disable " +
                "MORFOLOGIK_RULE_EN_US,WHITESPACE_RULE,COMMA_PARENTHESIS_WHITESPACE "
                + file.name)


def get_languagetool_json(main_file: str, lang: str):
    lang_code = {"en_US": "en-US", "de_DE": "de-DE"}
    languagetool = EXECUTABLE_FETCHER.find_languagetool()
    file = tempfile.NamedTemporaryFile()
    execute("detex " + main_file + " > " + file.name)
    out, eout, error = execute_and_collect_output(
        languagetool + " --json -l " +
        lang_code[lang] + " --disable " +
        "MORFOLOGIK_RULE_EN_US,WHITESPACE_RULE,COMMA_PARENTHESIS_WHITESPACE "
        + file.name, print_command=True)
    if error == 0:
        for line in out.splitlines():
            try:
                return json.loads(line)
            except Exception as e:
                pass
        print("Something is wrong with languagetool. No parseable content returned.")
        raise CommandFailedException(1)
    else:
        print(eout)
        raise CommandFailedException(1)


LANGUAGE_TOOL_INGORE_RULES = []
def language_tool_ignore_rules(func):
    global LANGUAGE_TOOL_INGORE_RULES
    LANGUAGE_TOOL_INGORE_RULES.append(func)

@language_tool_ignore_rules
def _ignore_matching_quotes(match):
    try:
        rule = match["rule"]
        if rule["id"]=="EN_QUOTES" and "Smart quotes" in rule["description"]:
            return True
    except Exception as e:
        pass
    return False


def print_grammar_check_match(match):
        global LANGUAGE_TOOL_INGORE_RULES
        for rule in LANGUAGE_TOOL_INGORE_RULES:
            if rule(match):
                return
        print("MATCH:", match["rule"]["description"])
        print(match["context"]["text"])
        print(" "*match["context"]["offset"]+"^")
        print("Message: ", match["message"])
        if match["replacements"]:
            print("Replacements: ", end='')
            for replacement in match["replacements"]:
                print("\""+replacement["value"]+"\"", end=' ')
        print()
        print("-"*15)

def print_filtered_grammar_check(main_file: str, lang: str):
    data = get_languagetool_json(main_file, lang)
    for match in data["matches"]:
        print_grammar_check_match(match)


def latex_linter(file: str = "."):
    with PrintFrame("Latex Linter"):
        execute("chktex -q " + file)
        execute("lacheck " + file)


def get_used_packages_of_file(file):
    packages = set()
    with open(file, "r") as f:
        for line in f:
            regex = '(\\\\(usepackage|RequirePackage))(\\[.*\\]){0,1}\\{(\\s*)' + \
                    '(?P<package>\\w*)(\\s*)\\}'
            regex_result = re.search(regex, line)
            if regex_result:
                package = re.search(regex, line).groupdict()['package'].lower()
                packages.add(package)
    return packages


def get_all_used_packages(root="."):
    packages = set()
    for tex in find_files(file_extension=".tex", root=root, only_figures_folders=False):
        p = get_used_packages_of_file(tex)
        packages = packages | p
    return packages


def check_package_recommendations(root="."):
    with PrintFrame("Package Recommendations"):
        packages = get_all_used_packages(root)
        for package in PACKAGE_RECOMMENDATIONS.keys():
            if package not in packages:
                print(PACKAGE_RECOMMENDATIONS[package])


def spell_checker(file, lang):
    with PrintFrame("Spelling"):
        spelling_errors = get_misspelled_words(file, lang)
        spelling_errors -= get_author_names(os.path.dirname(file))
        spelling_errors = [w for w in spelling_errors if not is_theorem_artifact_word(w)]
        for word in spelling_errors:
            suggestions = get_spelling_suggestions(word, lang)[:5]
            suggestion_str = ""
            for s in suggestions:
                suggestion_str += "\t" + s
            print("\33[91m" + word + "\33[0m" + ": " + suggestion_str)
        # aspell = find_executable("aspell", on_failure=on_aspell_not_found)
        # execute("detex " + file + " | " + aspell + " --lang=en_US list | sort | uniq")


def is_theorem_artifact_word(word):
    if len(word) <= 4 or len(word) % 2 != 0:
        return False
    w1 = word[:len(word) // 2]
    w2 = word[len(word) // 2:]
    w2 = w2[0].lower() + w2[1:]
    return w1 == w2


def has_svn_environment():
    try:
        svn = EXECUTABLE_FETCHER.find('svn')
        _, _, error = execute_and_collect_output(svn + " status")
        if error:
            return False
        else:
            return True
    except:
        return False


def has_git_environment():
    try:
        git = EXECUTABLE_FETCHER.find('git')
        status = os.popen(git + " status").read()
        if "On branch" in status:
            return True
        else:
            return False
    except:
        return False


def is_main_file_candidate(file):
    with open(file, "r") as f:
        for line in f:
            if "\\documentclass" in line:
                return True
        return False


def find_main_file(root="."):
    candidates = []
    for tex in find_files(file_extension=".tex", root=root, only_figures_folders=False):
        if is_main_file_candidate(tex):
            candidates.append(tex)
    candidates.sort(reverse=True)
    if candidates:
        return candidates[0]
    else:
        return None


def write_makefilelocal(main_file, vcs, language):
    revision = get_previous_revision()
    with open("Makefile.local", mode="w") as f:
        main_base = os.path.splitext(main_file)[0]
        f.write(
            "# 'MAIN' describes the name of your latex root file without extension.\n")
        f.write("MAIN=" + main_base.strip() + "\n")
        f.write("# 'VCS' describes your version control system. svn or git. Used for " +
                "nice diff pdfs\n")
        f.write("VCS=" + vcs.strip() + "\n")
        f.write("# 'REFERENCE_REVISION' sets the revision to which the diff should be" +
                " made.\n")
        f.write("REFERENCE_REVISION=" + revision.strip() + "\n")
        f.write("# 'LANGUAGE' sets the language for spell/grammar check."
                "Currently supported are en_US and de_DE.\n")
        f.write("LANGUAGE=" + language + "\n")


def get_previous_revision(default="0"):
    keyword = "REFERENCE_REVISION="
    if os.path.exists("Makefile.local"):
        with open("Makefile.local", mode="r") as f:
            for line in f:
                if line[:len(keyword)] == keyword:
                    return line[len(keyword):].strip()
    return default


def get_previous_language(default="en_US"):
    keyword = "LANGUAGE="
    if os.path.exists("Makefile.local"):
        with open("Makefile.local", mode="r") as f:
            for line in f:
                if line[:len(keyword)] == keyword:
                    return line[len(keyword):].strip()
    return default


def auto_setup():
    main_file = find_main_file()
    if not main_file:
        print("Could not detect the main file. Please edit Makefile.local")
        main_file = "main.tex"
    else:
        print("Setting", main_file,
              "as main file. If you wish to change it, edit Makefile.local")
    if not has_svn_environment():
        vcs = "git"
        print("Setting Git as Version Control System.",
              "If you wish to change it, edit Makefile.local")
    else:
        vcs = "svn"
        print("Setting SVN as Version Control System.",
              "If you wish to change it, edit Makefile.local")
    language = get_previous_language()
    print(
        "The language is set to " + language + " but you can change it to en_US or de_DE"
                                               " in Makefile.local.")
    write_makefilelocal(main_file, vcs=vcs, language=language)


def get_author_names(root="."):
    names = []
    for bib in find_files(file_extension=".bib", root=root, only_figures_folders=False):
        with open(bib, "r") as f:
            author_mode = False
            for l in f:
                if author_mode and l and ("=" not in l):
                    names += re.findall(r"[\w]+", l)
                else:
                    author_mode = False
                if "author" in l:
                    l = l.split("=")[-1]
                    names += re.findall(r"[\w]+", l)
                    author_mode = True
    names = set(names)  # make unique
    names = {n for n in names if len(n) > 1}
    return names


def get_spelling_suggestions(word, lang):
    aspell = EXECUTABLE_FETCHER.find_aspell()
    out, debug, error = execute_and_collect_output(
        "echo " + word + " | " + aspell + " -a --lang=" + lang + " --suggest --sug-mode=normal")
    out = out.decode("utf-8")
    out = out.split('\n')
    out = [l for l in out if len(l) > 0 and l[0] == '&']
    if len(out) != 1:
        return []
    out = out[0]
    out = out.split(':')[1]
    l = out.split(",")
    suggestions = []
    for w in l:
        suggestions.append(w.strip())
    return suggestions


def get_misspelled_words(file=".", lang="en_US"):
    aspell = EXECUTABLE_FETCHER.find_aspell()
    out, debug, error = execute_and_collect_output(
        "detex " + file + " | " + aspell + " --lang=" + lang + " list | sort | uniq")
    out = out.decode("utf-8")
    return set(out.split())


def run_diction(file, lang):
    lang_code = {"en_US": "en", "de_DE": "de"}
    with PrintFrame("Phrasing Nitpicking"):
        diction = EXECUTABLE_FETCHER.find_diction()
        execute("detex " + file + " | " + diction + " -b -s -L " + lang_code[lang])


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="This tool supports the makefile with some stuff which is simpler to program in Python.")
    parser.add_argument('--svg', action='store_true', help="Convert all SVGs to PDFs")
    parser.add_argument('--ipe', action='store_true', help="Convert all IPEs to PDFs")
    parser.add_argument('--autofix', action='store_true',
                        help="Checks all PDFs for bad fonts and fixes them automatically.")
    parser.add_argument('--fonts', action='store_true',
                        help="Checks all PDFs for bad fonts.")
    parser.add_argument('--spell', help="Spellchecker")
    parser.add_argument('--grammar', help="Checks the grammar using languagetool.")
    parser.add_argument('--texlint',
                        help='Lint for all texfiles using chktex.')
    parser.add_argument('--packages', action="store_true",
                        help='Checks if all recommended packages are used.')
    parser.add_argument('--setup', action="store_true", help="Setups the Makefile.local")
    parser.add_argument('--diction', help="Runs diction.")
    parser.add_argument('--language', default="en_US", help="The language (en_US, de_DE")
    try:
        args = parser.parse_args()
        if args.language not in ["en_US", "de_DE"]:
            print("Language not supported:", args.language)
            raise CommandFailedException(1)
        if args.svg:
            convert_all_svg_to_pdf()
        if args.ipe:
            convert_all_ipe_to_pdf()
        if args.autofix:
            embed_all_fonts_in_pdfs(fix=True)
        if args.fonts:
            embed_all_fonts_in_pdfs(fix=False)
        if args.grammar:
            print_filtered_grammar_check(args.grammar, args.language)
            #check_grammar(args.grammar, args.language)
        if args.texlint:
            latex_linter(args.texlint)
        if args.packages:
            check_package_recommendations()
        if args.spell:
            spell_checker(args.spell, args.language)
        if args.setup:
            auto_setup()
        if args.diction:
            run_diction(file=args.diction, lang=args.language)

    except CommandFailedException as cfe:
        exit(1)

